A Bayesian Approach to Linking Data Without Unique Identifiers

Existing file linkage methods may produce sub-optimal results because they consider neither the interactions between different pairs of matched records nor relationships between variables that are exclusive to one of the files. In addition, many of the current methods fail to address the uncertainty in the linkage, which may result in overly precise estimates of relationships between variables that are exclusive to one of the files. Bayesian methods for record linkage can reduce the bias in the estimation of scientific relationships of interest and provide interval estimates that account for the uncertainty in the linkage; however, implementation of these methods can often be complex and computationally intensive. This article presents the gfs_sampler package for the Python programming language that utilizes a Bayesian approach for file linkage. The linking procedure implemented in gfs_sampler samples from the joint posterior distribution of model parameters and the linking permutations. The algorithm approaches file linkage as a missing data problem and generates multiple linked data sets. For computational efficiency, only the linkage permutations are stored and multiple analyses are performed using each of the permutations separately. This implementation reduces the computational complexity of the linking process and the expertise required of researchers analyzing linked data sets. We describe the algorithm implemented in the gfs_sampler package and its statistical basis, and demonstrate its use on a sample data set.

==> knit.R <==
library(knitr)
library(reticulate)
setwd("~/Downloads/article-python-knitr/")
use_condaenv("gfs")
knitr::opts_chunk$set(python.reticulate = FALSE, engine.path = list(python = '/Users/Edwin/anaconda/envs/gfs/bin/python'))
knit("jasa copy.Rtex")
